Data-Driven Sparse Structure Selection for Deep Neural Networks

Deep convolutional neural networks have liberated its extraordinary power on various tasks. However, it is still very challenging to deploy state-of-the-art models into real-world applications due to their high computational complexity. How can we design a compact and effective network without massive experiments and expert knowledge? In this paper, we propose a simple and effective framework to learn and prune deep models in an end-to-end manner. In our framework, a new type of parameter -- scaling factor is first introduced to scale the outputs of specific structures, such as neurons, groups or residual blocks. Then we add sparsity regularizations on these factors, and solve this optimization problem by a modified stochastic Accelerated Proximal Gradient (APG) method. By forcing some of the factors to zero, we can safely remove the corresponding structures, thus prune the unimportant parts of a CNN. Comparing with other structure selection methods that may need thousands of trials or iterative fine-tuning, our method is trained fully end-to-end in one training pass without bells and whistles. We evaluate our method, Sparse Structure Selection with several state-of-the-art CNNs, and demonstrate very promising results with adaptive depth and width selection.

==> figs/ResNeXt164cifar10.m <==
a = [1503173,1081622,131205];
b = [5.63,5.42,7.34];
plot(a,b,'r^-','markersize',6,'LineWidth',2);
hold on;plot(1680112,6.41,'b^','markersize',6,'LineWidth',2);
set(gcf,'Position',[100 100 400 300]);
%set(gca,'Position',[.13 .17 .80 .74]);  %调整 XLABLE和YLABLE不会被切掉
figure_FontSize=20;
%set(get(gca,'XLabel'),'FontSize',figure_FontSize,'Vertical','top');
%set(get(gca,'YLabel'),'FontSize',figure_FontSize,'Vertical','middle');
set(gca,'FontSize',14)
set(findobj('FontSize',20),'FontSize',figure_FontSize);
set(findobj(get(gca,'Children'),'LineWidth',0.5),'LineWidth',2);
xlabel('#parameters','FontSize',20);
ylabel('% error','FontSize',20);
legend('SSS','ResNeXt-164','FontSize',20);
grid on;

==> figs/ResNeXt164cifar100.m <==
a = [1333856,1234198,167266];
b = [25.12,26.71,32.64];
plot(a,b,'r^-','markersize',6,'LineWidth',2);
hold on;plot(1703152,23.18,'b^','markersize',6,'LineWidth',2);
set(gcf,'Position',[100 100 400 300]);
%set(gca,'Position',[.13 .17 .80 .74]);  %调整 XLABLE和YLABLE不会被切掉
figure_FontSize=20;
%set(get(gca,'XLabel'),'FontSize',figure_FontSize,'Vertical','top');
%set(get(gca,'YLabel'),'FontSize',figure_FontSize,'Vertical','middle');
set(gca,'FontSize',14)
set(findobj('FontSize',20),'FontSize',figure_FontSize);
set(findobj(get(gca,'Children'),'LineWidth',0.5),'LineWidth',2);
xlabel('#parameters','FontSize',20);
ylabel('% error','FontSize',20);
legend('SSS','ResNeXt-164','FontSize',20);
grid on;

==> figs/ResNeXt164cifar100flops.m <==
a = [149863192,122752040,23315996];
b = [25.12,26.71,32.64];
plot(a,b,'r^-','markersize',6,'LineWidth',2);
hold on;plot(257381120,23.18,'b^','markersize',6,'LineWidth',2);
set(gcf,'Position',[100 100 400 300]);
%set(gca,'Position',[.13 .17 .80 .74]);  %调整 XLABLE和YLABLE不会被切掉
figure_FontSize=20;
%set(get(gca,'XLabel'),'FontSize',figure_FontSize,'Vertical','top');
%set(get(gca,'YLabel'),'FontSize',figure_FontSize,'Vertical','middle');
set(gca,'FontSize',14)
set(findobj('FontSize',20),'FontSize',figure_FontSize);
set(findobj(get(gca,'Children'),'LineWidth',0.5),'LineWidth',2);
xlabel('#flops','FontSize',20);
ylabel('% error','FontSize',20);
legend('SSS','ResNeXt-164','FontSize',20);
grid on;

==> figs/ResNeXt164cifar10flops.m <==
a = [211913084,114210268,28256620];
b = [5.63,5.42,7.34];
plot(a,b,'r^-','markersize',6,'LineWidth',2);
hold on;plot(257358080,6.41,'b^','markersize',6,'LineWidth',2);
set(gcf,'Position',[100 100 400 300]);
%set(gca,'Position',[.13 .17 .80 .74]);  %调整 XLABLE和YLABLE不会被切掉
figure_FontSize=20;
%set(get(gca,'XLabel'),'FontSize',figure_FontSize,'Vertical','top');
%set(get(gca,'YLabel'),'FontSize',figure_FontSize,'Vertical','middle');
set(gca,'FontSize',14)
set(findobj('FontSize',20),'FontSize',figure_FontSize);
set(findobj(get(gca,'Children'),'LineWidth',0.5),'LineWidth',2);
xlabel('#flops','FontSize',20);
ylabel('% error','FontSize',20);
legend('SSS','ResNeXt-164','FontSize',20);
grid on;

==> figs/ResNeXt20cifar10.m <==
a = [205684,192689,158562,111404];
b = [7.34,7.84,8.49,10.24];
plot(a,b,'r^-','markersize',6,'LineWidth',2);
hold on;plot(207088,7.08,'b^','markersize',6,'LineWidth',2);
set(gcf,'Position',[100 100 400 300]);
%set(gca,'Position',[.13 .17 .80 .74]);  %调整 XLABLE和YLABLE不会被切掉
figure_FontSize=20;
%set(get(gca,'XLabel'),'FontSize',figure_FontSize,'Vertical','top');
%set(get(gca,'YLabel'),'FontSize',figure_FontSize,'Vertical','middle');
set(gca,'FontSize',14)
set(findobj('FontSize',20),'FontSize',figure_FontSize);
set(findobj(get(gca,'Children'),'LineWidth',0.5),'LineWidth',2);
xlabel('#parameters','FontSize',20);
ylabel('% error','FontSize',20);
legend('SSS','ResNeXt-20','FontSize',20);
grid on;

==> figs/ResNeXt20cifar100.m <==
a = [228957,226745,220069,175684];
b = [28.07,29.12,29.16,30.6];
plot(a,b,'r^-','markersize',6,'LineWidth',2);
hold on;plot(230128,28,'b^','markersize',6,'LineWidth',2);
set(gcf,'Position',[100 100 400 300]);
%set(gca,'Position',[.13 .17 .80 .74]);  %调整 XLABLE和YLABLE不会被切掉
figure_FontSize=20;
%set(get(gca,'XLabel'),'FontSize',figure_FontSize,'Vertical','top');
%set(get(gca,'YLabel'),'FontSize',figure_FontSize,'Vertical','middle');
set(gca,'FontSize',14)
set(findobj('FontSize',20),'FontSize',figure_FontSize);
set(findobj(get(gca,'Children'),'LineWidth',0.5),'LineWidth',2);
xlabel('#parameters','FontSize',20);
ylabel('% error','FontSize',20);
legend('SSS','ResNeXt-20','FontSize',20);
grid on;

==> figs/ResNeXt20cifar100flops.m <==
a = [34068480,31803392,27685888,18872320];
b = [28.07,29.12,29.16,30.6];
plot(a,b,'r^-','markersize',6,'LineWidth',2);
hold on;plot(35267584,28,'b^','markersize',6,'LineWidth',2);
set(gcf,'Position',[100 100 400 300]);
%set(gca,'Position',[.13 .17 .80 .74]);  %调整 XLABLE和YLABLE不会被切掉
figure_FontSize=20;
%set(get(gca,'XLabel'),'FontSize',figure_FontSize,'Vertical','top');
%set(get(gca,'YLabel'),'FontSize',figure_FontSize,'Vertical','middle');
set(gca,'FontSize',14)
set(findobj('FontSize',20),'FontSize',figure_FontSize);
set(findobj(get(gca,'Children'),'LineWidth',0.5),'LineWidth',2);
xlabel('#flops','FontSize',20);
ylabel('% error','FontSize',20);
legend('SSS','ResNeXt-20','FontSize',20);
grid on;

==> figs/ResNeXt20cifar10flops.m <==
a = [33806848,29000192,20869632,13311488];
b = [7.34,7.84,8.49,10.24];
plot(a,b,'r^-','markersize',6,'LineWidth',2);
hold on;plot(35244544,7.08,'b^','markersize',6,'LineWidth',2);
set(gcf,'Position',[100 100 400 300]);
%set(gca,'Position',[.13 .17 .80 .74]);  %调整 XLABLE和YLABLE不会被切掉
figure_FontSize=20;
%set(get(gca,'XLabel'),'FontSize',figure_FontSize,'Vertical','top');
%set(get(gca,'YLabel'),'FontSize',figure_FontSize,'Vertical','middle');
set(gca,'FontSize',14)
set(findobj('FontSize',20),'FontSize',figure_FontSize);
set(findobj(get(gca,'Children'),'LineWidth',0.5),'LineWidth',2);
xlabel('#flops','FontSize',20);
ylabel('% error','FontSize',20);
legend('SSS','ResNeXt-20','FontSize',20);
grid on;

==> figs/ResNet-20-cifar10-flops.m <==
a = [38716032,25739904,22200960,17482368];
b = [7.22,8,8.36,9.15];
plot(a,b,'r^-','markersize',6,'LineWidth',2);
hold on;plot(38716032,7.47,'b^','markersize',6,'LineWidth',2);
set(gcf,'Position',[100 100 400 300]);
%set(gca,'Position',[.13 .17 .80 .74]);  %调整 XLABLE和YLABLE不会被切掉
figure_FontSize=20;
%set(get(gca,'XLabel'),'FontSize',figure_FontSize,'Vertical','top');
%set(get(gca,'YLabel'),'FontSize',figure_FontSize,'Vertical','middle');
set(gca,'FontSize',14)
set(findobj('FontSize',20),'FontSize',figure_FontSize);
set(findobj(get(gca,'Children'),'LineWidth',0.5),'LineWidth',2);
xlabel('#flops','FontSize',20);
ylabel('% error','FontSize',20);
legend('SSS','ResNet-20','FontSize',20);
grid on;

==> figs/ResNet-20-cifar100.m <==
a = [38721792,34003200,24566016,17488128,12769536];
b = [30.65,30.7,31.9,32.75,34.42];
plot(a,b,'r^-','markersize',6,'LineWidth',2);
hold on;plot(38721792,30.91,'b^','markersize',6,'LineWidth',2);
set(gcf,'Position',[100 100 400 300]);
%set(gca,'Position',[.13 .17 .80 .74]);  %调整 XLABLE和YLABLE不会被切掉
figure_FontSize=20;
%set(get(gca,'XLabel'),'FontSize',figure_FontSize,'Vertical','top');
%set(get(gca,'YLabel'),'FontSize',figure_FontSize,'Vertical','middle');
set(gca,'FontSize',14)
set(findobj('FontSize',20),'FontSize',figure_FontSize);
set(findobj(get(gca,'Children'),'LineWidth',0.5),'LineWidth',2);
xlabel('#flops','FontSize',20);
ylabel('% error','FontSize',20);
legend('SSS','ResNet-20','FontSize',20);
grid on;

==> figs/ResNet164cifar10.m <==
a = [1674672,1648560,1622448,1423024,802992];
b = [4.88,5.21,5.24,5.78,6.17];
plot(a,b,'r^-','markersize',6,'LineWidth',2);
hold on;plot(1679024,5.18,'b^','markersize',6,'LineWidth',2);
set(gcf,'Position',[100 100 400 300]);
%set(gca,'Position',[.13 .17 .80 .74]);  %调整 XLABLE和YLABLE不会被切掉
figure_FontSize=20;
%set(get(gca,'XLabel'),'FontSize',figure_FontSize,'Vertical','top');
%set(get(gca,'YLabel'),'FontSize',figure_FontSize,'Vertical','middle');
set(gca,'FontSize',14)
set(findobj('FontSize',20),'FontSize',figure_FontSize);
set(findobj(get(gca,'Children'),'LineWidth',0.5),'LineWidth',2);
xlabel('#parameters','FontSize',20);
ylabel('% error','FontSize',20);
legend('SSS','ResNet-164','FontSize',20);
grid on;

==> figs/ResNet164cifar100.m <==
a = [1702064,1701040,1671600,1628848,1476528,1300144];
b = [23.02,23.19,23.35,23.68,24.42,25.49];
plot(a,b,'r^-','markersize',6,'LineWidth',2);
hold on;plot(1702064,23.31,'b^','markersize',6,'LineWidth',2);
set(gcf,'Position',[100 100 400 300]);
%set(gca,'Position',[.13 .17 .80 .74]);  %调整 XLABLE和YLABLE不会被切掉
figure_FontSize=20;
%set(get(gca,'XLabel'),'FontSize',figure_FontSize,'Vertical','top');
%set(get(gca,'YLabel'),'FontSize',figure_FontSize,'Vertical','middle');
set(gca,'FontSize',14)
set(findobj('FontSize',20),'FontSize',figure_FontSize);
set(findobj(get(gca,'Children'),'LineWidth',0.5),'LineWidth',2);
xlabel('#parameters','FontSize',20);
ylabel('% error','FontSize',20);
legend('SSS','ResNet-164','FontSize',20);
grid on;

==> figs/ResNet164cifar100flops.m <==
a = [247669760,246621184,216474624,194978816,137044992,100344832];
b = [23.02,23.19,23.35,23.68,24.42,25.49];
plot(a,b,'r^-','markersize',6,'LineWidth',2);
hold on;plot(247669760,23.31,'b^','markersize',6,'LineWidth',2);
set(gcf,'Position',[100 100 400 300]);
%set(gca,'Position',[.13 .17 .80 .74]);  %调整 XLABLE和YLABLE不会被切掉
figure_FontSize=20;
%set(get(gca,'XLabel'),'FontSize',figure_FontSize,'Vertical','top');
%set(get(gca,'YLabel'),'FontSize',figure_FontSize,'Vertical','middle');
set(gca,'FontSize',14)
set(findobj('FontSize',20),'FontSize',figure_FontSize);
set(findobj(get(gca,'Children'),'LineWidth',0.5),'LineWidth',2);
xlabel('#flops','FontSize',20);
ylabel('% error','FontSize',20);
legend('SSS','ResNet-164','FontSize',20);
grid on;

==> figs/ResNet164cifar10flops.m <==
a = [243190272,216451584,194169344,132565504,92457472];
b = [4.88,5.21,5.24,5.78,6.17];
plot(a,b,'r^-','markersize',6,'LineWidth',2);
hold on;plot(247646720,5.18,'b^','markersize',6,'LineWidth',2);
set(gcf,'Position',[100 100 400 300]);
%set(gca,'Position',[.13 .17 .80 .74]);  %调整 XLABLE和YLABLE不会被切掉
figure_FontSize=20;
%set(get(gca,'XLabel'),'FontSize',figure_FontSize,'Vertical','top');
%set(get(gca,'YLabel'),'FontSize',figure_FontSize,'Vertical','middle');
set(gca,'FontSize',14)
set(findobj('FontSize',20),'FontSize',figure_FontSize);
set(findobj(get(gca,'Children'),'LineWidth',0.5),'LineWidth',2);
xlabel('#flops','FontSize',20);
ylabel('% error','FontSize',20);
legend('SSS','ResNet-164','FontSize',20);
grid on;

==> figs/ResNet20cifar100flops.m <==
a = [38721792,34003200,24566016,17488128,12769536];
b = [30.65,30.7,31.9,32.75,34.42];
plot(a,b,'r^-','markersize',6,'LineWidth',2);
hold on;plot(38721792,30.91,'b^','markersize',6,'LineWidth',2);
set(gcf,'Position',[100 100 400 300]);
%set(gca,'Position',[.13 .17 .80 .74]);  %调整 XLABLE和YLABLE不会被切掉
figure_FontSize=20;
%set(get(gca,'XLabel'),'FontSize',figure_FontSize,'Vertical','top');
%set(get(gca,'YLabel'),'FontSize',figure_FontSize,'Vertical','middle');
set(gca,'FontSize',14)
set(findobj('FontSize',20),'FontSize',figure_FontSize);
set(findobj(get(gca,'Children'),'LineWidth',0.5),'LineWidth',2);
xlabel('#flops','FontSize',20);
ylabel('% error','FontSize',20);
legend('SSS','ResNet-20','FontSize',20);
grid on;

==> figs/Untitled2.m <==
a = [38716032,25739904,22200960,17482368];
b = [7.22,8,8.36,9.15];
plot(a,b,'r^-','markersize',6,'LineWidth',2);
hold on;plot(38716032,7.47,'b^','markersize',6,'LineWidth',2);
set(gcf,'Position',[100 100 400 300]);
%set(gca,'Position',[.13 .17 .80 .74]);  %调整 XLABLE和YLABLE不会被切æŽ?
figure_FontSize=20;
%set(get(gca,'XLabel'),'FontSize',figure_FontSize,'Vertical','top');
%set(get(gca,'YLabel'),'FontSize',figure_FontSize,'Vertical','middle');
set(gca,'FontSize',14)
set(findobj('FontSize',20),'FontSize',figure_FontSize);
set(findobj(get(gca,'Children'),'LineWidth',0.5),'LineWidth',2);
xlabel('#flops','FontSize',20);
ylabel('% error','FontSize',20);
legend('SSS','ResNet-20','FontSize',20);
grid on;

==> figs/imagenetflops.m <==
a = [9004224,16393408,25130176];
b = [31.73,26.83,25.72];
c = [11683008,21783744,25502912];
d = [31.42,27.56,24.73];
hold on;plot(a,b,'r^-','markersize',6,'LineWidth',2);
hold on;plot(12046432,25.02,'ro','markersize',6,'LineWidth',2);
hold on;plot(c,d,'b^-','markersize',6,'LineWidth',2);
hold on;plot(24959680,23.11,'bo','markersize',6,'LineWidth',2);
% hold on;plot(21783744,27.56,'b^','markersize',6,'LineWidth',2);
% hold on;plot(25502912,24.73,'b^','markersize',6,'LineWidth',2);
set(gcf,'Position',[100 100 600 400]);
%set(gca,'Position',[.13 .17 .80 .74]);  %调整 XLABLE和YLABLE不会被切掉
figure_FontSize=20;
%set(get(gca,'XLabel'),'FontSize',figure_FontSize,'Vertical','top');
%set(get(gca,'YLabel'),'FontSize',figure_FontSize,'Vertical','middle');
set(gca,'FontSize',14)
set(findobj('FontSize',20),'FontSize',figure_FontSize);
set(findobj(get(gca,'Children'),'LineWidth',0.5),'LineWidth',2);
xlabel('#parameters','FontSize',20);
ylabel('% error','FontSize',20);
legend('SSS-ResNet','SSS-ResNeXt','ResNet','ResNeXt','FontSize',20);
grid on;

==> figs/imagenetparams.m <==
a = [1.549*10^9,2.068*10^9,2.431*10^9, 3.234*10^9];
b = [26.83,25.42,25.02,24.07];
c = [1.827*10^9,3.677*10^9,4.089*10^9];
d = [31.42,27.56,24.73];
hold on;plot(a,b,'ro-','markersize',6,'LineWidth',2);
hold on;plot(2.967*10^9,25.02,'ro','markersize',6,'LineWidth',2);
hold on;plot(c,d,'b^-','markersize',6,'LineWidth',2);
hold on;plot(4.230*10^9,23.11,'bo','markersize',6,'LineWidth',2);
% hold on;plot(21783744,27.56,'b^','markersize',6,'LineWidth',2);
% hold on;plot(25502912,24.73,'b^','markersize',6,'LineWidth',2);
set(gcf,'Position',[100 100 600 400]);
%set(gca,'Position',[.13 .17 .80 .74]);  %???? XLABLE??YLABLE??????????
figure_FontSize=20;
%set(get(gca,'XLabel'),'FontSize',figure_FontSize,'Vertical','top');
%set(get(gca,'YLabel'),'FontSize',figure_FontSize,'Vertical','middle');
set(gca,'FontSize',14)
set(findobj('FontSize',20),'FontSize',figure_FontSize);
set(findobj(get(gca,'Children'),'LineWidth',0.5),'LineWidth',2);
xlabel('#flops','FontSize',20);
ylabel('% error','FontSize',20);
legend('SSS-ResNet','SSS-ResNeXt','ResNet','ResNeXt','FontSize',20);
grid on;

==> figs/plot_curve.m <==
layers = [20,35,31];
flops = [1.790*10^9,3.036*10^9,3.421*10^9];
accs = [31.73,26.83,25.72];
plot(flops,accs);

